MPI Planar Correction of Pulse Based ToF Cameras

Time-of-Flight (ToF) cameras are becoming popular in a wide span of areas ranging from consumer-grade electronic devices to safety-critical industrial robots. This is mainly due to their high frame rate, relative good precision and the lowered costs. Although ToF cameras are in continuous development, especially pulse-based variants, they still face different problems, including spurious noise over the points or multipath inference (MPI). The latter can cause deformed surfaces to manifest themselves on curved surfaces instead of planar ones, making standard spatial data preprocessing, such as plane extraction, difficult. In this paper, we focus on the MPI reduction problem using Feature Pyramid Networks (FPN) which allow the mitigation of this type of artifact for pulse-based ToF cameras. With our end-to-end network, we managed to attenuate the MPI effect on planar surfaces using a learning-based method on real ToF data. Both the custom dataset used for our model training as well as the code is available on the author's Github homepage.

==> images/eps_to_png.sh <==
#!/bin/bash
#
#  Discussion:
#
#    The "-density 300x300" switch makes fairly fine resolution images.
#    It can be removed if high resolution is not required.
#
#  Usage:
#
#    eps_to_png.sh file.eps
#
#    or
#
#    eps_to_png.sh *.eps
#
#    converts the files in the argument list from EPS to PNG format.
#    It is assumed that every input file is an EPS file with a
#    filename extension of ".eps".
#
#    The output files are PNG files, created by the ImageMagick "convert"
#    program, and have the extension ".png".
#
#  Licensing:
#
#    This code is distributed under the GNU LGPL license.
#
#  Modified:
#
#    05 October 2011
#
#  Author:
#
#    John Burkardt
#
n=0;

echo " ";
echo "Converting:"
echo " ";

for epsfile in "$@"; do

  pngfile=${epsfile%.pdf}.eps

  echo "$((++n)): $epsfile to $pngfile."

  convert -density 300x300 $epsfile $pngfile

done

echo " ";
echo "$((n)) files were converted from EPS to PNG format."

